Charged Moments in $W_3$ Higher Spin Holography

We consider the charged moments in $SL(3,\mathbb{R})$ higher spin holography, as well as in the dual two-dimensional conformal field theory with $W_3$ symmetry. For the vacuum state and a single entangling interval, we show that the $W_3$ algebra of the conformal field theory induces an entanglement $W_3$ algebra acting on the quantum state in the entangling interval. The algebra contains a spin 3 modular charge which commutes with the modular Hamiltonian. The reduced density matrix is characterized by the modular energy and modular charge, hence our definition of the charged moments is also with respect to these conserved quantities. We evaluate the logarithm of the charged moments perturbatively in the spin 3 modular chemical potential, by computing the corresponding connected correlation functions of the modular charge operator up to quartic order in the chemical potential. This method provides access to the charged moments without using charged twist fields. Our result matches known results for the charged moment obtained from the charged topological black hole picture in $SL(3,\mathbb{R})$ higher spin gravity. Since our charged moments are not Gaussian in the chemical potential any longer, we conclude that the dual $W_3$ conformal field theories must feature breakdown of equipartition of entanglement to leading order in the large $c$ expansion.

==> Connected_diagrams.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63801,       1935]
NotebookOptionsPosition[     61330,       1850]
NotebookOutlinePosition[     61701,       1866]
CellTagsIndexPosition[     61658,       1863]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Connected correlators of spin 3 modular charges", "Subsubsection",
 CellChangeTimes->{{3.831882933977564*^9, 3.8318829364986935`*^9}, {
  3.832211285826921*^9, 3.8322112957851896`*^9}, {3.8545303936716967`*^9, 
  3.8545304121381197`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"TW", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", 
      RowBox[{"W", "[", 
       RowBox[{"wi", ",", 
        RowBox[{"n", "-", "2"}]}], "]"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"wj", "-", "wi"}], ")"}], "^", "2"}]], "+", 
    FractionBox[
     RowBox[{"pW", "[", 
      RowBox[{"wi", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{"wj", "-", "wi"}], ")"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831882944825475*^9, 3.8318829920434637`*^9}, {
  3.8318830744464936`*^9, 3.831883076848448*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"z", ",", "wi", ",", "wj", ",", "n"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"5", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "wj"}], ")"}], 
       RowBox[{"-", "4"}]], "TW"}], "+", 
     RowBox[{
      FractionBox["5", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "wj"}], ")"}], 
       RowBox[{"-", "3"}]], 
      RowBox[{"D", "[", 
       RowBox[{"TW", ",", "wj"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["3", "4"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "wj"}], ")"}], 
       RowBox[{"-", "2"}]], 
      RowBox[{"D", "[", 
       RowBox[{"TW", ",", 
        RowBox[{"{", 
         RowBox[{"wj", ",", "2"}], "}"}]}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "6"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", "wj"}], ")"}], 
       RowBox[{"-", "1"}]], 
      RowBox[{"D", "[", 
       RowBox[{"TW", ",", 
        RowBox[{"{", 
         RowBox[{"wj", ",", "3"}], "}"}]}], "]"}]}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8318829963014727`*^9, 3.831883327529497*^9}, {
   3.8318834445371075`*^9, 3.8318834520182514`*^9}, 3.854529859526471*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coe1", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"z", ",", "wi", ",", "wj", ",", "n"}], "]"}], ",", 
     RowBox[{"W", "[", 
      RowBox[{"wi", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8318833303535357`*^9, 3.8318833603140135`*^9}, {
  3.831884597962367*^9, 3.8318846018493752`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"wi", "-", "wj"}], ")"}], "3"]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"wi", "-", "wj"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"wj", "-", "z"}], ")"}], "2"]}], "+", 
     RowBox[{"10", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"wi", "-", "wj"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "wj"}], "+", "z"}], ")"}]}], "+", 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "wj"}], "+", "z"}], ")"}], "3"]}]}], ")"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"wi", "-", "wj"}], ")"}], "5"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"wj", "-", "z"}], ")"}], "4"]}]]], "Output",
 CellChangeTimes->{{3.8318833554195647`*^9, 3.831883360844714*^9}, 
   3.8318834595651264`*^9, 3.832211613937815*^9, 3.854529868619282*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coe2", "=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"W", "[", 
      RowBox[{"z", ",", "wi", ",", "wj", ",", "n"}], "]"}], ",", 
     RowBox[{"pW", "[", 
      RowBox[{"wi", ",", 
       RowBox[{"n", "-", "2"}]}], "]"}]}], "]"}], "//", 
   "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.8318833794947805`*^9, 3.8318834010368614`*^9}, {
  3.831883464651537*^9, 3.831883465337008*^9}, {3.8318835933959074`*^9, 
  3.831883620175596*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"10", " ", 
     SuperscriptBox["wi", "3"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["wj", "3"]}], "+", 
    RowBox[{"17", " ", 
     SuperscriptBox["wj", "2"], " ", "z"}], "-", 
    RowBox[{"9", " ", "wj", " ", 
     SuperscriptBox["z", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "3"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["wi", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "7"}], " ", "wj"}], "+", "z"}], ")"}]}], "+", 
    RowBox[{"wi", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"43", " ", 
        SuperscriptBox["wj", "2"]}], "-", 
       RowBox[{"16", " ", "wj", " ", "z"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"]}]}], ")"}]}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"wi", "-", "wj"}], ")"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"wj", "-", "z"}], ")"}], "4"]}]]}]], "Output",
 CellChangeTimes->{3.831883622289832*^9, 3.8322116158598833`*^9, 
  3.854529873307596*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "For connected diagram: \n                           < (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{"2", "\[Pi]", " ", "i", " ", "Q"}], ")"}], 
      RowBox[{"2", "k"}]], 
     SubscriptBox[">", "c"]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
       SubscriptBox["dx", 
        RowBox[{"2", "k"}]]}], "..."}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
      RowBox[{
       SubscriptBox["dx", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox[
               SubscriptBox["x", "1"], "2"], "..."}], 
             SuperscriptBox[
              SubscriptBox["x", 
               RowBox[{"2", "k"}]], "2"]}], "<", 
            RowBox[{"W", "(", 
             SubscriptBox["x", "1"], ")"}]}], "..."}], 
          RowBox[{"W", "(", 
           SubscriptBox["x", 
            RowBox[{"2", "k"}]], ")"}]}], ">"}], ")"}]}]}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + c.c. \n\nAt the end, the last integral always becomes  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", 
     RowBox[{"2", "k"}]], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
     FractionBox[
      SubscriptBox["dx", 
       RowBox[{"2", "k"}]], 
      SubscriptBox["x", 
       RowBox[{"2", "k"}]]]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 "+c.c, which diverges ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Alpha]", 
      RowBox[{"2", "k"}]], " ", "is", " ", "some", " ", "constant"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 "). So we choose cut-off \[Delta] and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "/", "\[Delta]"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " around 0 and \[Infinity], with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Delta]", "=", 
    FractionBox[
     RowBox[{
      SubscriptBox["z", "1"], "-", 
      SubscriptBox["z", "2"]}], "\[Epsilon]"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " as described in the paper. Then the results take the form \n",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "                                                                          \
                         ", 
    RowBox[{
     RowBox[{"<", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "Q"}], ")"}], 
       RowBox[{"2", "k"}]], 
      SubscriptBox[">", "c"]}], "=", 
     RowBox[{"4", 
      SubscriptBox["\[Alpha]", 
       RowBox[{"2", "k"}]], "L"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", \nwith ",
 Cell[BoxData[
  FormBox[
   RowBox[{"L", "=", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{
       SubscriptBox["z", "1"], "-", 
       SubscriptBox["z", "2"]}], "\[Epsilon]"], "]"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". Addition 2 factor appears due to the antiholomorphic part, which is \
identical to the holomorphic part contribution."
}], "Subsubsection",
 CellChangeTimes->{{3.854530506988532*^9, 3.8545311804157553`*^9}, {
  3.854532131133131*^9, 3.8545323691690197`*^9}, {3.8545324081597834`*^9, 
  3.8545325606034555`*^9}, {3.854532943420144*^9, 3.854532958412546*^9}}],

Cell[TextData[{
 "(Remark: When evaluating the integrations, one find the results are given \
by conditional expression. This is because there are higher order poles at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["x", "i"], "=", 
    SubscriptBox["x", "j"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", which make the integration ill-defined. The mathematica result \
corresponds to choose appropriate path to regulate the integral, i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y"}], ")"}], "2"]], "\[Rule]", " ", 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x", "-", "y", "+", 
        RowBox[{"\[ImaginaryI]", " ", "a"}]}], ")"}], "2"]]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and then take the limit ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "\[Rule]", " ", "0"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ".)"
}], "Text",
 CellChangeTimes->{{3.854532965535466*^9, 3.8545333221332088`*^9}, {
  3.8545333586662626`*^9, 3.854533461365427*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Second", " ", "order", " ", "case"}], "*)"}]], "Input",
 CellChangeTimes->{{3.8545311951713233`*^9, 3.854531217087747*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f2", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"5", "c"}], "6"], 
    FractionBox["1", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x1", "-", "x2"}], ")"}], "6"]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8318836922022076`*^9, 3.831883748335332*^9}, {
  3.831939902054907*^9, 3.831939925470197*^9}, {3.8321707102014513`*^9, 
  3.832170714311426*^9}, {3.8545312307329316`*^9, 3.8545312355082073`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"f2", "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], 
    RowBox[{"x1", "^", "2"}], " ", 
    RowBox[{"x2", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8318858859131403`*^9, 3.8318859057968464`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["c", 
     RowBox[{"36", " ", "x2"}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "x2", "]"}], "\[NotEqual]", "0"}], "||", 
    RowBox[{
     RowBox[{"Re", "[", "x2", "]"}], "<", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.831885907128646*^9, {3.83193991391844*^9, 3.8319399287754335`*^9}, 
   3.8321702000916624`*^9, 3.832211627118926*^9, 3.854530023251256*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Forth", " ", "order", " ", "case"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.854531260427924*^9, 3.854531268607234*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"h", "[", 
   RowBox[{"z_", ",", "wj_", ",", "wi_"}], "]"}], ":=", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"wi", "-", "wj"}], ")"}], "3"]}], "+", 
      RowBox[{"9", " ", 
       RowBox[{"(", 
        RowBox[{"wi", "-", "wj"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"wj", "-", "z"}], ")"}], "2"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"wi", "-", "wj"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "wj"}], "+", "z"}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "wj"}], "+", "z"}], ")"}], "3"]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"wi", "-", "wj"}], ")"}], "5"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"wj", "-", "z"}], ")"}], "4"]}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hp", "[", 
   RowBox[{"z_", ",", "wj_", ",", "wi_"}], "]"}], ":=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{"10", " ", 
      SuperscriptBox["wi", "3"]}], "-", 
     RowBox[{"20", " ", 
      SuperscriptBox["wj", "3"]}], "+", 
     RowBox[{"17", " ", 
      SuperscriptBox["wj", "2"], " ", "z"}], "-", 
     RowBox[{"9", " ", "wj", " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "3"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["wi", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "7"}], " ", "wj"}], "+", "z"}], ")"}]}], "+", 
     RowBox[{"wi", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"43", " ", 
         SuperscriptBox["wj", "2"]}], "-", 
        RowBox[{"16", " ", "wj", " ", "z"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"]}]}], ")"}]}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"wi", "-", "wj"}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"wj", "-", "z"}], ")"}], "4"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.831884617123931*^9, 3.8318846988801894`*^9}, {
  3.831886847899516*^9, 3.8318868496042824`*^9}, {3.854530046988671*^9, 
  3.8545300581932383`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f4", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "]"}], ":=", 
   "\[IndentingNewLine]", "   ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "]"}]}], ")"}], 
     RowBox[{"f2", "[", 
      RowBox[{"x3", ",", "x4"}], "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x3", ",", "x4"}], "]"}], ",", "x3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x2", ",", "x4"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x3", ",", "x4"}], "]"}], ",", "x4"}], "]"}]}]}], ")"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x3", ",", "x4"}], "]"}]}], ")"}], 
     RowBox[{"f2", "[", 
      RowBox[{"x2", ",", "x4"}], "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x3", ",", "x2"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x2", ",", "x4"}], "]"}], ",", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x3", ",", "x4"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x2", ",", "x4"}], "]"}], ",", "x4"}], "]"}]}]}], ")"}], 
    "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x4", ",", "x2"}], "]"}], "+", 
       RowBox[{"h", "[", 
        RowBox[{"x1", ",", "x4", ",", "x3"}], "]"}]}], ")"}], 
     RowBox[{"f2", "[", 
      RowBox[{"x2", ",", "x3"}], "]"}]}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x4", ",", "x2"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x2", ",", "x3"}], "]"}], ",", "x2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"hp", "[", 
        RowBox[{"x1", ",", "x4", ",", "x3"}], "]"}], 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"f2", "[", 
          RowBox[{"x2", ",", "x3"}], "]"}], ",", "x3"}], "]"}]}]}], ")"}]}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.831883734019904*^9, 3.8318837428273554`*^9}, {
  3.831883818254472*^9, 3.8318838385570927`*^9}, {3.831883894615383*^9, 
  3.831883926828784*^9}, {3.8318839896465535`*^9, 3.8318840235933733`*^9}, {
  3.831884087642389*^9, 3.831884153461117*^9}, {3.8318845480837584`*^9, 
  3.8318845560666103`*^9}, {3.8318847182772446`*^9, 3.831884852902027*^9}, {
  3.8318848888216887`*^9, 3.8318849820020733`*^9}, {3.831885012169267*^9, 
  3.831885215673868*^9}, {3.8318854366048203`*^9, 3.8318854427095346`*^9}, {
  3.831886864951084*^9, 3.831886932289893*^9}, {3.8545300695707207`*^9, 
  3.8545300791882114`*^9}, {3.8545301468974237`*^9, 3.854530150700246*^9}, {
  3.8545312903557763`*^9, 3.8545313099005795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"f4", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "]"}], 
    RowBox[{"x1", "^", "2"}], " ", 
    RowBox[{"x2", "^", "2"}], " ", 
    RowBox[{"x3", "^", "2"}], " ", 
    RowBox[{"x4", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83188568378813*^9, 3.831885759530223*^9}, {
  3.831886953197847*^9, 3.8318869548313756`*^9}, {3.8321702402395964`*^9, 
  3.8321702762947025`*^9}, {3.832170401749151*^9, 3.832170410709502*^9}, {
  3.854531284661042*^9, 3.854531287647348*^9}, {3.854531323572747*^9, 
  3.8545313342836313`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x2", "-", "x3"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x2", "-", "x4"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x3", "-", "x4"}], ")"}], "5"]}]], 
     RowBox[{"5", " ", "c", " ", "x2", " ", "x3", " ", "x4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "x2", " ", "x3", " ", 
         RowBox[{"(", 
          RowBox[{"x3", "-", "x4"}], ")"}], " ", "x4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox["x2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"x3", "+", "x4"}], ")"}]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["x3", "2"], " ", 
            SuperscriptBox["x4", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"x3", "+", "x4"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["x2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x3", "2"], "+", 
              RowBox[{"18", " ", "x3", " ", "x4"}], "+", 
              SuperscriptBox["x4", "2"]}], ")"}]}], "+", 
           RowBox[{"x2", " ", "x3", " ", "x4", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x3", "2"], "+", 
              RowBox[{"18", " ", "x3", " ", "x4"}], "+", 
              SuperscriptBox["x4", "2"]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "x2"}], "]"}]}], "+", 
        RowBox[{"3", " ", "x2", " ", "x3", " ", "x4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["x2", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"x3", "-", 
              RowBox[{"5", " ", "x4"}]}], ")"}], " ", "x4"}], "+", 
           RowBox[{
            SuperscriptBox["x3", "3"], " ", 
            SuperscriptBox["x4", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "5"}], " ", "x3"}], "+", "x4"}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["x2", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["x3", "3"], "-", 
              RowBox[{"17", " ", "x3", " ", 
               SuperscriptBox["x4", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["x2", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["x3", "4"]}], "-", 
              RowBox[{"17", " ", 
               SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
              RowBox[{"17", " ", "x3", " ", 
               SuperscriptBox["x4", "3"]}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["x4", "4"]}]}], ")"}]}], "+", 
           RowBox[{"x2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"17", " ", 
               SuperscriptBox["x3", "3"], " ", 
               SuperscriptBox["x4", "2"]}], "-", 
              RowBox[{"x3", " ", 
               SuperscriptBox["x4", "4"]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"-", "x3"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "-", "x3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x2", "-", "x4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"x3", "-", "x4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"5", " ", 
               SuperscriptBox["x2", "4"], " ", "x3", " ", "x4"}], "+", 
              RowBox[{"5", " ", 
               SuperscriptBox["x3", "3"], " ", 
               SuperscriptBox["x4", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["x2", "2"], " ", "x3", " ", "x4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", 
                  SuperscriptBox["x3", "2"]}], "-", 
                 RowBox[{"52", " ", "x3", " ", "x4"}], "+", 
                 RowBox[{"7", " ", 
                  SuperscriptBox["x4", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["x2", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
                 RowBox[{"21", " ", "x3", " ", 
                  SuperscriptBox["x4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x4", "3"]}]}], ")"}]}], "+", 
              RowBox[{"x2", " ", "x3", " ", "x4", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["x3", "3"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
                 RowBox[{"21", " ", "x3", " ", 
                  SuperscriptBox["x4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x4", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "x2", " ", "x3", " ", "x4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["x2", "3"], " ", "x3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", "x3"}], "-", "x4"}], ")"}]}], "+", 
              RowBox[{"x3", " ", 
               RowBox[{"(", 
                RowBox[{"x3", "-", 
                 RowBox[{"5", " ", "x4"}]}], ")"}], " ", 
               SuperscriptBox["x4", "3"]}], "+", 
              RowBox[{
               SuperscriptBox["x2", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"5", " ", 
                  SuperscriptBox["x3", "3"]}], "-", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
                 SuperscriptBox["x4", "3"]}], ")"}]}], "-", 
              RowBox[{"x2", " ", "x4", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["x3", "3"], "-", 
                 RowBox[{"18", " ", "x3", " ", 
                  SuperscriptBox["x4", "2"]}], "+", 
                 RowBox[{"5", " ", 
                  SuperscriptBox["x4", "3"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x2", "]"}], "<", "0"}], "||", 
      RowBox[{"x2", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x3", "]"}], "<", "0"}], "||", 
      RowBox[{"x3", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "||", 
      RowBox[{"x4", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8318857052614822`*^9, {3.8318857427965775`*^9, 3.8318857610963345`*^9}, 
   3.831886956392047*^9, 3.8318870784798355`*^9, 3.8321702700042324`*^9, 
   3.832170323487034*^9, 3.8321704341204834`*^9, 3.8321707693829145`*^9, 
   3.854531368369085*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x2", "-", "x3"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x2", "-", "x4"}], ")"}], "5"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x3", "-", "x4"}], ")"}], "5"]}]]}], "5", " ", "c", " ", 
    "x2", " ", "x3", " ", "x4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "x2", " ", "x3", " ", 
       RowBox[{"(", 
        RowBox[{"x3", "-", "x4"}], ")"}], " ", "x4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["x2", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"x3", "+", "x4"}], ")"}]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["x3", "2"], " ", 
          SuperscriptBox["x4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"x3", "+", "x4"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x3", "2"], "+", 
            RowBox[{"18", " ", "x3", " ", "x4"}], "+", 
            SuperscriptBox["x4", "2"]}], ")"}]}], "+", 
         RowBox[{"x2", " ", "x3", " ", "x4", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x3", "2"], "+", 
            RowBox[{"18", " ", "x3", " ", "x4"}], "+", 
            SuperscriptBox["x4", "2"]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "x2"}], "]"}]}], "+", 
      RowBox[{"3", " ", "x2", " ", "x3", " ", "x4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["x2", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"x3", "-", 
            RowBox[{"5", " ", "x4"}]}], ")"}], " ", "x4"}], "+", 
         RowBox[{
          SuperscriptBox["x3", "3"], " ", 
          SuperscriptBox["x4", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "x3"}], "+", "x4"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["x2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x3", "3"], "-", 
            RowBox[{"17", " ", "x3", " ", 
             SuperscriptBox["x4", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["x2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["x3", "4"]}], "-", 
            RowBox[{"17", " ", 
             SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
            RowBox[{"17", " ", "x3", " ", 
             SuperscriptBox["x4", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x4", "4"]}]}], ")"}]}], "+", 
         RowBox[{"x2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"17", " ", 
             SuperscriptBox["x3", "3"], " ", 
             SuperscriptBox["x4", "2"]}], "-", 
            RowBox[{"x3", " ", 
             SuperscriptBox["x4", "4"]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "x3"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "x3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "x4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"x3", "-", "x4"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["x2", "4"], " ", "x3", " ", "x4"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x3", "3"], " ", 
             SuperscriptBox["x4", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x2", "2"], " ", "x3", " ", "x4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"7", " ", 
                SuperscriptBox["x3", "2"]}], "-", 
               RowBox[{"52", " ", "x3", " ", "x4"}], "+", 
               RowBox[{"7", " ", 
                SuperscriptBox["x4", "2"]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["x2", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "3"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
               RowBox[{"21", " ", "x3", " ", 
                SuperscriptBox["x4", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x4", "3"]}]}], ")"}]}], "+", 
            RowBox[{"x2", " ", "x3", " ", "x4", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "3"]}], "+", 
               RowBox[{"21", " ", 
                SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
               RowBox[{"21", " ", "x3", " ", 
                SuperscriptBox["x4", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x4", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", "x2", " ", "x3", " ", "x4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["x2", "3"], " ", "x3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", "x3"}], "-", "x4"}], ")"}]}], "+", 
            RowBox[{"x3", " ", 
             RowBox[{"(", 
              RowBox[{"x3", "-", 
               RowBox[{"5", " ", "x4"}]}], ")"}], " ", 
             SuperscriptBox["x4", "3"]}], "+", 
            RowBox[{
             SuperscriptBox["x2", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                SuperscriptBox["x3", "3"]}], "-", 
               RowBox[{"18", " ", 
                SuperscriptBox["x3", "2"], " ", "x4"}], "+", 
               SuperscriptBox["x4", "3"]}], ")"}]}], "-", 
            RowBox[{"x2", " ", "x4", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["x3", "3"], "-", 
               RowBox[{"18", " ", "x3", " ", 
                SuperscriptBox["x4", "2"]}], "+", 
               RowBox[{"5", " ", 
                SuperscriptBox["x4", "3"]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832170465699805*^9, 3.832170475316579*^9}, {
   3.8321707876579304`*^9, 3.8321707937086754`*^9}, 3.854531412356888*^9}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x3", "-", "x4"}], ")"}], "10"]}]], 
    RowBox[{"5", " ", "c", " ", "x3", " ", "x4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x3", "-", "x4"}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x3", "4"]}], "+", 
          RowBox[{"295", " ", 
           SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["x3", "2"], " ", 
           SuperscriptBox["x4", "2"]}], "+", 
          RowBox[{"295", " ", "x3", " ", 
           SuperscriptBox["x4", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x4", "4"]}]}], ")"}]}], "+", 
       RowBox[{"9", " ", "x3", " ", "x4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x3", "4"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
          RowBox[{"170", " ", 
           SuperscriptBox["x3", "2"], " ", 
           SuperscriptBox["x4", "2"]}], "+", 
          RowBox[{"78", " ", "x3", " ", 
           SuperscriptBox["x4", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "x3"}], "]"}], "2"]}], "+", 
       RowBox[{"378", " ", "x3", " ", "x4", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x3", "4"], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
          RowBox[{"6", " ", "x3", " ", 
           SuperscriptBox["x4", "3"]}], "-", 
          SuperscriptBox["x4", "4"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x4"}], "]"}]}], "+", 
       RowBox[{"9", " ", "x3", " ", "x4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox["x3", "4"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
          RowBox[{"170", " ", 
           SuperscriptBox["x3", "2"], " ", 
           SuperscriptBox["x4", "2"]}], "+", 
          RowBox[{"78", " ", "x3", " ", 
           SuperscriptBox["x4", "3"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"-", "x4"}], "]"}], "2"]}], "-", 
       RowBox[{"18", " ", "x3", " ", "x4", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x3"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"21", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x3", "4"], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
             RowBox[{"6", " ", "x3", " ", 
              SuperscriptBox["x4", "3"]}], "-", 
             SuperscriptBox["x4", "4"]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"5", " ", 
              SuperscriptBox["x3", "4"]}], "+", 
             RowBox[{"78", " ", 
              SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
             RowBox[{"170", " ", 
              SuperscriptBox["x3", "2"], " ", 
              SuperscriptBox["x4", "2"]}], "+", 
             RowBox[{"78", " ", "x3", " ", 
              SuperscriptBox["x4", "3"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x3", "]"}], "<", "0"}], "||", 
      RowBox[{"x3", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "||", 
      RowBox[{"x4", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.832170694145733*^9, 3.832171048485607*^9, 
  3.854531706652303*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"x3", "-", "x4"}], ")"}], "10"]}]], "5", " ", "c", " ", "x3", 
    " ", "x4", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x3", "-", "x4"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["x3", "4"]}], "+", 
         RowBox[{"295", " ", 
          SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
         RowBox[{"912", " ", 
          SuperscriptBox["x3", "2"], " ", 
          SuperscriptBox["x4", "2"]}], "+", 
         RowBox[{"295", " ", "x3", " ", 
          SuperscriptBox["x4", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x4", "4"]}]}], ")"}]}], "+", 
      RowBox[{"9", " ", "x3", " ", "x4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["x3", "4"]}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
         RowBox[{"170", " ", 
          SuperscriptBox["x3", "2"], " ", 
          SuperscriptBox["x4", "2"]}], "+", 
         RowBox[{"78", " ", "x3", " ", 
          SuperscriptBox["x4", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "x3"}], "]"}], "2"]}], "+", 
      RowBox[{"378", " ", "x3", " ", "x4", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x3", "4"], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
         RowBox[{"6", " ", "x3", " ", 
          SuperscriptBox["x4", "3"]}], "-", 
         SuperscriptBox["x4", "4"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "x4"}], "]"}]}], "+", 
      RowBox[{"9", " ", "x3", " ", "x4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["x3", "4"]}], "+", 
         RowBox[{"78", " ", 
          SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
         RowBox[{"170", " ", 
          SuperscriptBox["x3", "2"], " ", 
          SuperscriptBox["x4", "2"]}], "+", 
         RowBox[{"78", " ", "x3", " ", 
          SuperscriptBox["x4", "3"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"-", "x4"}], "]"}], "2"]}], "-", 
      RowBox[{"18", " ", "x3", " ", "x4", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"-", "x3"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["x3", "4"], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["x3", "3"], " ", "x4"}], "-", 
            RowBox[{"6", " ", "x3", " ", 
             SuperscriptBox["x4", "3"]}], "-", 
            SuperscriptBox["x4", "4"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["x3", "4"]}], "+", 
            RowBox[{"78", " ", 
             SuperscriptBox["x3", "3"], " ", "x4"}], "+", 
            RowBox[{"170", " ", 
             SuperscriptBox["x3", "2"], " ", 
             SuperscriptBox["x4", "2"]}], "+", 
            RowBox[{"78", " ", "x3", " ", 
             SuperscriptBox["x4", "3"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["x4", "4"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832171066245246*^9, 3.8321710801925974`*^9}, 
   3.854531859544712*^9}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"10", " ", "c"}], 
    RowBox[{"27", " ", "x4"}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"7", " ", 
      RowBox[{"Arg", "[", 
       RowBox[{"-", 
        FractionBox["1", "x4"]}], "]"}]}], "<", "\[Pi]"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "||", 
      RowBox[{"x4", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.832171312576784*^9, 3.8545321132333856`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Connected correlators of modular Hamiltonians:\n                            \
< (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], "\[Pi]", " ", 
        SubscriptBox["H", "0"]}], ")"}], "k"], 
     SubscriptBox[">", "c"]}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
       SubscriptBox["dx", "k"]}], "..."}], 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Integral]", "0"], "\[Infinity]"], 
      RowBox[{
       SubscriptBox["dx", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              SubscriptBox["x", "1"], "..."}], 
             SubscriptBox["x", "k"]}], "<", 
            RowBox[{"T", "(", 
             SubscriptBox["x", "1"], ")"}]}], "..."}], 
          RowBox[{"T", "(", 
           SubscriptBox["x", 
            RowBox[{"2", "k"}]], ")"}]}], ">"}], ")"}]}]}]}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm"],
 " + c.c. \nThe structure of the finial result is similar to the above cases."
}], "Subsubsection",
 CellChangeTimes->{{3.832211274053156*^9, 3.8322112810895815`*^9}, {
  3.8545325990763946`*^9, 3.854532646064498*^9}, {3.8545326854199543`*^9, 
  3.8545327592166595`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8321658527739115`*^9, 3.832165856433347*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g2", "[", 
    RowBox[{"x1_", ",", "x2_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"c", "/", "2"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "x2"}], ")"}], "^", "4"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.832160359708043*^9, 3.832160409427389*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g3", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x2"}], ")"}], "^", "2"}]], 
     RowBox[{"g2", "[", 
      RowBox[{"x2", ",", "x3"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"x2", ",", "x3"}], "]"}], ",", "x2"}], "]"}], 
     RowBox[{"x1", "-", "x2"}]], "+", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x3"}], ")"}], "^", "2"}]], 
     RowBox[{"g2", "[", 
      RowBox[{"x2", ",", "x3"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g2", "[", 
        RowBox[{"x2", ",", "x3"}], "]"}], ",", "x3"}], "]"}], 
     RowBox[{"x1", "-", "x3"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8321604174471817`*^9, 3.832160556275753*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"g4", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "x4_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g3", "[", 
        RowBox[{"x2", ",", "x3", ",", "x4"}], "]"}], ",", "x2"}], "]"}], 
     RowBox[{"x1", "-", "x2"}]], "+", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x3"}], ")"}], "^", "2"}]], 
     RowBox[{"g3", "[", 
      RowBox[{"x2", ",", "x3", ",", "x4"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g3", "[", 
        RowBox[{"x2", ",", "x3", ",", "x4"}], "]"}], ",", "x3"}], "]"}], 
     RowBox[{"x1", "-", "x3"}]], "+", 
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "x4"}], ")"}], "^", "2"}]], 
     RowBox[{"g3", "[", 
      RowBox[{"x2", ",", "x3", ",", "x4"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"g3", "[", 
        RowBox[{"x2", ",", "x3", ",", "x4"}], "]"}], ",", "x4"}], "]"}], 
     RowBox[{"x1", "-", "x4"}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8321605903900323`*^9, 3.8321608177384977`*^9}, {
   3.832165875290447*^9, 3.832165879011431*^9}, 3.854532770687101*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Second", " ", "order"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.854532805933897*^9, 3.8545328163029575`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g2", "[", 
     RowBox[{"x1", ",", "x2"}], "]"}], "x1", " ", "x2"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832160827447794*^9, 3.8321608674448223`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox["c", 
    RowBox[{"12", " ", "x2"}]], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"Im", "[", "x2", "]"}], "\[NotEqual]", "0"}], "||", 
    RowBox[{
     RowBox[{"Re", "[", "x2", "]"}], "<", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{{3.8321608611434135`*^9, 3.8321608685715194`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Third", " ", "order"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8545328645353465`*^9, 3.8545328725707216`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"g3", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3"}], "]"}], "x1", " ", "x2", " ", 
    "x3"}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832160872556118*^9, 3.832160890176134*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"c", " ", "x2", " ", "x3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x2"}], "+", 
       RowBox[{"2", " ", "x3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "+", "x3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", "x2"}], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x3"}], "]"}]}], ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x2", "-", "x3"}], ")"}], "5"]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x2", "]"}], "<", "0"}], "||", 
      RowBox[{"x2", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x3", "]"}], "<", "0"}], "||", 
      RowBox[{"x3", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.832160893566648*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"c", " ", "x2", " ", "x3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "x2"}], "+", 
       RowBox[{"2", " ", "x3"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "+", "x3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", "x2"}], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x3"}], "]"}]}], ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x2", "-", "x3"}], ")"}], "5"]], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.832160904452116*^9, 3.8321609144282227`*^9}, {
  3.832163254816702*^9, 3.8321632550352545`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["c", 
     RowBox[{"4", " ", "x2"}]]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"3", " ", 
      RowBox[{"Arg", "[", 
       RowBox[{"-", 
        FractionBox["1", "x2"]}], "]"}]}], "\[LessEqual]", "\[Pi]"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x2", "]"}], "\[LessEqual]", "0"}], "||", 
      RowBox[{"x2", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.8321609195892982`*^9, 3.8321632613872356`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Forth", " ", "order"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.854532878763174*^9, 3.8545328895549955`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   RowBox[{"x1", " ", "x2", " ", "x3", " ", "x4", 
    FractionBox["1", "4"], " ", "c", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["x3", "2"], " ", 
           SuperscriptBox["x4", "2"]}], "-", 
          RowBox[{"x2", " ", "x3", " ", "x4", " ", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "x4"}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x3", "2"], "-", 
             RowBox[{"x3", " ", "x4"}], "+", 
             SuperscriptBox["x4", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["x1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x2", "2"], "+", 
             SuperscriptBox["x3", "2"], "-", 
             RowBox[{"x3", " ", "x4"}], "+", 
             SuperscriptBox["x4", "2"], "-", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{"x3", "+", "x4"}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"x1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["x2", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"x3", "+", "x4"}], ")"}]}], "+", 
             RowBox[{"x3", " ", "x4", " ", 
              RowBox[{"(", 
               RowBox[{"x3", "+", "x4"}], ")"}]}], "+", 
             RowBox[{"x2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["x3", "2"], "-", 
                RowBox[{"6", " ", "x3", " ", "x4"}], "+", 
                SuperscriptBox["x4", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x2"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x3"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "-", "x3"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x1", "-", "x4"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x2", "-", "x4"}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x3", "-", "x4"}], ")"}], "2"]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8321694716983566`*^9, 3.8321695062622824`*^9}, {
  3.8321695443829875`*^9, 3.8321695485736513`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "c", " ", "x2", " ", "x3", " ", "x4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x3", "-", "x4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"x3", " ", "x4"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["x3", "2"]}], "+", 
          RowBox[{"x2", " ", "x4"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x2", " ", "x3"}], "-", 
             SuperscriptBox["x4", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], "3"]}]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x2", "]"}], "<", "0"}], "||", 
      RowBox[{"x2", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x3", "]"}], "<", "0"}], "||", 
      RowBox[{"x3", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "||", 
      RowBox[{"x4", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.832169520145183*^9, 3.8321695602075043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "c", " ", "x2", " ", "x3", " ", "x4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x3", "-", "x4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["x2", "2"], "-", 
          RowBox[{"x3", " ", "x4"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x2"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["x3", "2"]}], "+", 
          RowBox[{"x2", " ", "x4"}]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "x3"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "x3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "x4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x2", " ", "x3"}], "-", 
             SuperscriptBox["x4", "2"]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"-", "x4"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "-", "x3"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "-", "x4"}], ")"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x3", "-", "x4"}], ")"}], "3"]}]], ",", 
   RowBox[{"{", 
    RowBox[{"x2", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.83216957474739*^9, 3.8321695852532253`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "c", " ", "x3", " ", "x4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x3", "-", "x4"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "x4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x3", "2"], "+", 
             RowBox[{"3", " ", "x3", " ", "x4"}], "+", 
             SuperscriptBox["x4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "x3"}], "]"}], "-", 
             RowBox[{"Log", "[", 
              RowBox[{"-", "x4"}], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", "x3"}], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x4"}], "]"}]}], ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x3", "-", "x4"}], ")"}], "6"]], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x3", "]"}], "<", "0"}], "||", 
      RowBox[{"x3", "\[NotElement]", "Reals"}]}], ")"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "||", 
      RowBox[{"x4", "\[NotElement]", "Reals"}]}], ")"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.8321697405381*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Integrate", "[", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "c", " ", "x3", " ", "x4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x3", "-", "x4"}], ")"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "-", "x4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "x4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["x3", "2"], "+", 
             RowBox[{"3", " ", "x3", " ", "x4"}], "+", 
             SuperscriptBox["x4", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"-", "x3"}], "]"}], "-", 
             RowBox[{"Log", "[", 
              RowBox[{"-", "x4"}], "]"}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"-", "x3"}], "]"}], "-", 
          RowBox[{"Log", "[", 
           RowBox[{"-", "x4"}], "]"}]}], ")"}]}]}], ")"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x3", "-", "x4"}], ")"}], "6"]], ",", 
   RowBox[{"{", 
    RowBox[{"x3", ",", "0", ",", "\[Infinity]"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8321698112326336`*^9, 3.8321698235531044`*^9}}],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox["c", "x4"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "x4", "]"}], "<", "0"}], "&&", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"0", "<", 
         RowBox[{"Im", "[", "x4", "]"}], "<", 
         RowBox[{"-", 
          RowBox[{"Re", "[", "x4", "]"}]}]}], "||", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Arg", "[", 
           RowBox[{"-", 
            FractionBox["1", "x4"]}], "]"}]}], "<", "\[Pi]"}]}], ")"}]}], 
     ")"}], "||", 
    RowBox[{
     RowBox[{"Im", "[", "x4", "]"}], "<", "0"}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.832169991213606*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1264, 661},
WindowMargins->{{-8, Automatic}, {Automatic, 0}},
Magnification:>1.1 Inherited,
FrontEndVersion->"10.2 for Microsoft Windows (64-bit) (July 7, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 244, 3, 37, "Subsubsection"],
Cell[827, 27, 594, 19, 59, "Input"],
Cell[1424, 48, 1293, 42, 55, "Input"],
Cell[CellGroupData[{
Cell[2742, 94, 443, 12, 32, "Input"],
Cell[3188, 108, 1102, 35, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4327, 148, 493, 13, 32, "Input"],
Cell[4823, 163, 1129, 36, 54, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6001, 205, 3518, 112, 269, "Subsubsection"],
Cell[9522, 319, 1136, 33, 73, "Text"],
Cell[10661, 354, 169, 3, 32, "Input"],
Cell[10833, 359, 515, 14, 60, "Input"],
Cell[CellGroupData[{
Cell[11373, 377, 365, 10, 32, "Input"],
Cell[11741, 389, 483, 13, 48, "Output"]
}, Open  ]],
Cell[12239, 405, 171, 3, 32, "Input"],
Cell[12413, 410, 2419, 76, 116, "Input"],
Cell[14835, 488, 3370, 94, 93, "Input"],
Cell[CellGroupData[{
Cell[18230, 586, 709, 16, 32, "Input"],
Cell[18942, 604, 7615, 194, 198, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26594, 803, 6708, 177, 217, "Input"],
Cell[33305, 982, 4296, 116, 155, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37638, 1103, 3913, 107, 172, "Input"],
Cell[41554, 1212, 562, 17, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[42165, 1235, 1417, 44, 96, "Subsubsection"],
Cell[43585, 1281, 138, 3, 32, "Input"],
Cell[43726, 1286, 320, 10, 59, "Input"],
Cell[44049, 1298, 983, 32, 59, "Input"],
Cell[45035, 1332, 1309, 39, 107, "Input"],
Cell[46347, 1373, 161, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[46533, 1380, 313, 8, 32, "Input"],
Cell[46849, 1390, 368, 10, 48, "Output"]
}, Open  ]],
Cell[47232, 1403, 162, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[47419, 1410, 338, 9, 32, "Input"],
Cell[47760, 1421, 1056, 33, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48853, 1459, 849, 25, 61, "Input"],
Cell[49705, 1486, 580, 17, 51, "Output"]
}, Open  ]],
Cell[50300, 1506, 160, 3, 32, "Input"],
Cell[CellGroupData[{
Cell[50485, 1513, 2723, 75, 179, "Input"],
Cell[53211, 1590, 2272, 69, 122, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55520, 1664, 1820, 55, 98, "Input"],
Cell[57343, 1721, 1726, 52, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59106, 1778, 1472, 43, 62, "Input"],
Cell[60581, 1823, 721, 23, 53, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

